New lower bounds for weak Schur partitions

This paper records some apparently new results for the partition of integer intervals [1, n] into weakly sum-free subsets. These were produced using a method closely related to that used by Schur in 1917. New lower bounds can be produced in this way for partitions of unlimited size. The asymptotic growth rate of the lower bounds, as the number of subsets increases, cannot be less than the same growth rate for strongly sum-free partitions, and therefore exceeds 3.27. Specific results for partitions into a 'small' number of subsets include $WS(6) \ge 642$, $WS(7) \ge 2146$, $WS(8) \ge 6976$, $WS(9) \ge 21848$, and $WS(10) \ge 70778$.

==> anc/Wk_Schur_642_6-subsets.txt <==
1
1
2
2
2
1
3
3
3
1
3
3
3
1
4
4
4
1
4
4
4
1
2
2
2
1
5
5
5
1
3
3
3
1
5
5
5
1
2
2
2
1
5
5
5
1
5
5
5
1
5
5
5
1
3
3
3
1
4
4
4
1
4
4
4
1
5
5
5
1
2
2
2
1
3
3
3
1
3
3
3
1
2
2
2
1
4
4
4
1
2
2
2
1
3
3
3
1
3
3
3
1
2
2
2
1
5
5
5
1
4
4
4
1
4
4
4
1
2
2
2
1
5
5
5
1
5
5
5
1
5
5
5
1
2
2
2
1
5
5
5
1
3
3
3
1
5
5
5
1
2
2
2
1
4
4
4
1
4
4
4
1
4
4
4
1
4
4
4
1
2
2
2
1
6
6
6
1
2
2
2
1
3
3
3
1
3
3
3
1
4
4
4
1
4
4
4
1
2
2
2
1
3
3
3
1
6
6
6
1
5
5
5
1
2
2
2
1
6
6
6
1
5
5
5
1
5
5
5
1
6
6
6
1
4
4
4
1
6
6
6
1
5
5
5
1
3
3
3
1
6
6
6
1
6
6
6
1
2
2
2
1
6
6
6
1
2
2
2
1
6
6
6
1
6
6
6
1
6
6
6
1
6
6
6
1
6
6
6
1
3
3
3
1
6
6
6
1
6
6
6
1
6
6
6
1
6
6
6
1
6
6
6
1
6
6
6
1
6
6
6
1
6
6
6
1
5
5
5
1
6
6
6
1
6
6
6
1
6
6
6
1
6
6
6
1
2
2
2
1
3
3
3
1
6
6
6
1
6
6
6
1
6
6
6
1
6
6
6
1
6
6
6
1
6
6
6
1
4
4
4
1
2
2
2
1
6
6
6
1
6
6
6
1
3
3
3
1
5
5
5
1
6
6
6
1
4
4
4
1
6
6
6
1
3
3
3
1
5
5
5
1
6
6
6
1
2
2
2
1
5
5
5
1
6
6
6
1
3
3
3
1
2
2
2
1
4
4
4
1
4
4
4
1
3
3
3
1
3
3
3
1
2
2
2
1
6
6
6
1
2
2
2
1
4
4
4
1
4
4
4
1
4
4
4
1
4
4
4
1
2
2
2
1
5
5
5
1
3
3
3
1
3
3
3
1
2
2
2
1
5
5
5
1
5
5
5
1
5
5
5
1
3
3
3
1
4
4
4
1
4
4
4
1
5
5
5
1
2
2
2
1
3
3
3
1
3
3
3
1
2
2
2
1
4
4
4
1
2
2
2
1
3
3
3
1
3
3
3
1
2
2
2
1
5
5
5
1
4
4
4
1
4
4
4
1
3
3
3
1
3
3
3
1
5
5
5
1
5
5
5
1
2
2
2
1
3
3
3
1
3
3
3
1
5
5
5
1
2
2
2
1
4
4
4
1
4
4
4
1
3
3
3
1
3
3
3
1
2
2
2
1

